Flow Navigation by Smart Microswimmers via Reinforcement Learning

Smart active particles can acquire some limited knowledge of the fluid environment from simple mechanical cues and exert a control on their preferred steering direction. Their goal is to learn the best way to navigate by exploiting the underlying flow whenever possible. As an example, we focus our attention on smart gravitactic swimmers. These are active particles whose task is to reach the highest altitude within some time horizon, given the constraints enforced by fluid mechanics. By means of numerical experiments, we show that swimmers indeed learn nearly optimal strategies just by experience. A reinforcement learning algorithm allows particles to learn effective strategies even in difficult situations when, in the absence of control, they would end up being trapped by flow structures. These strategies are highly nontrivial and cannot be easily guessed in advance. This Letter illustrates the potential of reinforcement learning algorithms to model adaptive behavior in complex flows and paves the way towards the engineering of smart microswimmers that solve difficult navigation problems.

==> anc/GParticle.SM.tex <==
\documentclass[twocolumn,prl,amsmath,amssymb,aps,superscriptaddress]{revtex4-1}
\usepackage{graphicx}
\usepackage{dcolumn}
\usepackage{bm}

\usepackage{array}
%\usepackage{color}
%\usepackage{colortbl}

\usepackage{xcolor}
\newcommand{\obs}[1]{{\color{red}#1}}
\newcommand{\lb}[1]{{\color{blue}#1}}
\newcommand{\ve}[1]{\ensuremath{\mbox{\boldmath$#1$}}}
%\usepackage[inline]{showlabels}
\begin{document}
\title{Supplemental Material. Flow navigation by smart microswimmers via reinforcement learning}
\date{\today}
\maketitle
%This supplemental provides additional information on algorithms, numerical details and further results.
\section{SM1. Construction of the discrete space of states  $\mathcal{S}_{\omega}\times\mathcal{S}_{p}$}
\noindent
Each environmental state $s$ is one of the twelve possible combinations between three coarse grained vorticity values
and four coarse grained directions.  The direction states are chosen as four angular sectors of amplitude $\pi/2$, labelling swimming  up, down, left or right, i.e. if the particle has an  instantaneous direction between $\pi/4$ and $3\pi/4$, the particle is in the direction state $\uparrow$ etc... (see Fig. 1 for a pictorical representation). The following table summarises the precise definitions of all states.
\[
\mathcal{S}_{\omega}:
\left\{
\begin{aligned}
\omega_{-} &\in [-1,-0.33) \\
\omega_{0} \:&\in [-0.33,0.33]\\
\omega_{+} &\in (0.33,1]
\end{aligned}
\right.%\}
\;\:
%\times
\mathcal{S}_{p}:
\left\{
\begin{aligned}
&\uparrow   \quad\pi/4<\theta(p)< 3\pi/4&\\
&\leftarrow 3\pi/4<\theta(p)< 5\pi/4&\\
&\downarrow \:\:5\pi/4<\theta(p)< 7\pi/4&\\
&\rightarrow 7\pi/4<\theta(p)< 9\pi/4&
\end{aligned}
\right.%\}
\quad
\]
where $\theta(p) = \arctan(p_y/p_x)$ in the correct quadrant. 
%Finally,
\begin{figure}[htbp]
\centering
\includegraphics*[scale=0.35,trim={10mm 0 0 10mm}]{Flow2.pdf}
\caption{ Sketch of the particle's states during the time evolution. We show three instantaneous states given by $s_{n} = (\omega_{0},\uparrow)$;
$s_{n+1} = (\omega_{0},\leftarrow)$ and $s_{n+2} = (\omega_{-},\leftarrow)$.} \label{fig:sequence}
\end{figure}
%Numerical experiments were performed using a reinforcement learning algorithm.
\section{SM2. One-step Q-Learning  algorithm}
%To find effective and robust strategies to swim upwards (on average) in a shear flow
\noindent
The framework is based on an \textit{agent} and its \textit{environment}.
The environment is described by a set of possible states $s_n \in \mathcal{S}$, where $n$ labels the instantaneous state during the learning protocol  and the agent is a decision maker that can choose among a given set of possible instantaneous actions $a_n \in \mathcal{A}$.
Depending on the action $a_n$ the agent (in our case the active particle or swimmer) will experience different dynamical evolution
from the current state $s_n$ to the next one $s_{n+1}$.
After every  change of state, the agent gains a reward $r_{n+1}$ determining the immediate success of the action taken.
The ultimate purpose of the algorithm is to find the optimal deterministic policy, $ \pi^*(a|s)=\delta(a,{\rm arg}\max_{a'}Q^*(s, a')) $, i.e. to map states into actions so as to maximize a long term (cumulative) measure of the reward.
%The policy is determined by a Q-matrix that assigns to each couple
% of state-action pairs,  $(s,a)$ the expected cumulative future rewards.
%find the probability of choosing action $ a $ given the state $s$.
The \textit{Q-learning} algorithm is based on a  matrix $Q_{\pi}(s,a)$ whose entries quantify the {\it value}
 of the pair $(s,a)$ for the current policy, $\pi$. The value is the expected discounted sum of future rewards, conditioned on the current state $s_n$, action $a_n$ and policy $\pi$:
\begin{equation}
\label{eq:return}
Q_{\pi}(s_n,a_n) = \langle r_{n+1}\rangle + \gamma \langle r_{n+2}\rangle +
\gamma^2 \langle r_{n+3}\rangle + \cdots\,
\end{equation}
here $ \gamma $ is the {\it discount factor}, $ 0 \leq \gamma < 1$. It gives a measure of the horizon proximity. The value of $\gamma$ changes the resulting strategy:  with a myopic evaluation ($ \gamma $ close to $0$), the optimal policy greedily maximizes the expected immediate reward. As $ \gamma$ gets closer to $1$, later rewards contribute significantly (far-sighted evaluation).
%This function keeps track of the  ``utility'' to take a particular action $a$ in a certain state $s$ in order to achieve the prescribed goal.
It is possible to show  that the optimal policy $\pi^*$ must satisfy the Bellman optimality equation,
$Q_{\pi^*}(s_n,a_n) = \langle r_{n+1}  + \gamma \max_{a} Q_{\pi^*}(s_{n+1},a) \rangle$.  The algorithm  is built in two steps.
Every time the agent measures a change in the environmental state it first updates the $Q(a_n,s_n)$-value corresponding to the action-state pair
according to the following rule:
\begin{align}\label{eq:Q}
 Q(s_n, a_n) \leftarrow &Q(s_n, a_n) +  \\
&  \alpha [r_{n+1} + \gamma \max_{a}Q(s_{n+1}, a) - Q(s_n, a_n)], \nonumber
\end{align}
where $ \alpha $ is the learning rate. Second, the agent decides which action $a_{n+1}$ to take by following an
{\it $\epsilon$-greedy} policy, i.e. it selects the action that maximises the current $Q$-value function except for a small probability $\epsilon$ of selecting randomly an action, independently of its value estimate:
\begin{align}\label{eq:1}
P(a_{n+1}|s_{n+1}) =&(1- \epsilon)\cdot\delta(a_{n+1},{\rm arg}\max_{a}Q(s_{n+1}, a)) +\nonumber\\ 
&\epsilon \cdot 1/|\mathcal{A}|,
% {\rm arg}(\max_{a}Q(s_{n+1}, a)) \quad {\rm with \quad prob. \quad} 1 -\epsilon
% \mathcal{A}(s_{n+1}) \quad {\rm with \quad prob. \quad} \epsilon
\end{align}
where $|\mathcal{A}|$ is the cardinality of $ \mathcal{A}$.
% If several actions have the same maximal $Q$, one of those is selected randomly.  
It is important to realize that the Bellman optimality equation is a fixed point on average for the
 updating rule (\ref{eq:Q}). 
In the body of the article the actions are selected greedily ($\epsilon = 0$) and the exploration during the training sessions is warranted by random restarts. For robustness reasons, we also performed learning processes with positive $\epsilon$ values. Fig.~\ref{fig:exploration} shows the increase in the learning gain $\Sigma$ (in percentage) as a function of the number of episodes 
using $\epsilon=0.001$. This choice allows the agent to find (better) strategies that would be very rare for the greedy basic case. 
\begin{figure}[t]%[htbp]
	\centering
	\includegraphics[scale=0.6]{Exploration.pdf}
	\caption{$ 10 $ different learning curves for  $ (\Psi,\Phi)=(1,0.3) $. Every point stands for the local average carried out on a subset of $500$ episodes. A non-greedy policy has better performances than the greedy case, as can be seen by comparison to the corresponding plot in Fig. 2 of the paper.}\label{fig:exploration}
\end{figure}
% To be consistent we also introduced exploration during the whole training.
%It is possible to show that, under suitable general conditions~\cite{}, this algorithm converges
%to an optimal $Q$-value matrix.
%This method always exploits current knowledge of the state-action pair ``utility''.
%To enable an initial exploration and sampling of all the actions \textit{optimistic initial values} are used.
%a widely optimistic estimate as initial condition.
%In SM it can be found the study carried out with the $\epsilon$-greedy method\footnote{The $\epsilon$-greedy method allows the agent to behave greedily except every time in a while, with small probability $\epsilon$, when select an action at random, uniformly, independently of the action-value estimates. It is a simple and effective means of balancing exploration and exploitation.} for the action selection rule and some discussion about the reduction of $ \epsilon $ and $ \alpha$ over time. Parameter used in our simulations can be found in SM.
%%%%%%%%%%%%%%%%%%%%  add a plot for the state changes in our case %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{SM3. Algorithms and numerical details}
We have performed numerical experiments by changing the parameters $\Psi$ and $\Phi$ of the particle for a flow with fixed properties.
For each training session we performed at least $5000$ episodes. In Table II we summarize the values of $N_s$ and $\alpha$ used for 25
combinations of $(\Psi,\Phi)$.
In most cases, changing the value of the learning rate, $ \alpha$,
affects only the number of episodes required to reach  a quasi-optimal strategy and not the final learning  gain, $\Sigma$.
As initial condition we used $Q(s_0,a_0) = L_z N_s$, $\forall s_0, a_0$, where $L_z$ is the size of the vertical side in the original periodic cell.
Each numerical experiment has the same discount factor $\gamma = 0.999$, we checked that results are robust for
$1-\gamma \in [10^{-4}:10^{-2}]$ (not shown).
The particle dynamics is integrated in time using a fourth-order Runge-Kutta method with time step $ dt = 0.01  $.
Noise is implemented with random angular steps of magnitude $\sqrt{2D_R dt}$ and random spatial steps of magnitude $\sqrt{2D_O dt} $, where $ D_R = 0.01 $ and $ D_O = 0.001 $.
%The choice was made to ensure the relevance of the advective transport respect to the diffusive one.
The particle position at the beginning of each episode  is sampled from a uniform distribution in the original cell ($[0,2\pi]\times[0,2\pi]$).
%You give details about $\gamma$ and you make a statement what happend by changing $\gamma$. Motivate why who take that value.

\section{SM4. Time Dependent Flow}
To check robustness of the learning protocol in presence of non-trivial time dependent flow properties 
we have considered an oscillating 2D TGF, with vorticity field 
\begin{equation}\label{eq:tdflow}
\omega(x,z,t) = - u_0 \cos(x - b\cos(\Omega t))\cos(z - b\cos(\Omega t)),
\end{equation}
and with different intensities of the perturbation  $ b = \{0.1, 0.5, 1\}$ for fixed  $ \Omega = 2 \pi/T = 0.1 $ where $T$ is of the order of the typical time of the flow  $T_0= 2\pi/u_0$. In Fig. \ref{fig:Trajtdflow} we show the typical trajectories obtained by either applying the policy obtained in the unperturbed  case ($b=0$) or by allowing the smart particles to learn an optimal strategy in presence of the time perturbation. We also include the trajectory of a simple gyrotactic particle. In both cases the smart particles outperform the unskilled ones. Moreover, when the policy is optimised for the given flow the efficiency is higher than using the $b=0$ strategy. We summarise the efficiency gain for all cases
 studied in table \ref{table:time}.
\begin{figure}[h]%[htbp]
	\centering
	\includegraphics[scale=0.38,trim={22mm 0mm 26mm 14mm}]{TrajL.pdf}
	\caption{Trajectories for the time dependent flow given by eq.(\ref{eq:tdflow}), $b = 0.1$ (left) and $ b = 1.0 $ (right). Naive gyrotactic case (red). Smart particles with the policy optimized for $ b = 0 $ (blue) or with a policy optimized with the time dependent flow (green).}
	\label{fig:Trajtdflow}
\end{figure}
\begin{center}
	\begin{table}[h]
		\begin{tabular}{c|c|c}
			b & $\overline{\Sigma}$ & $\overline{\Sigma}_{T}$\\
			\hline
			0.1 & 10060 &  29011\\
			0.5 &   220 &  741\\
			1.0 &  2640 &  14000
		\end{tabular} 
		\caption{ $\overline{\Sigma} $: averaged learning gain  obtained with the optimal policy of the static flow ($ b = 0$); $\overline{\Sigma}_{T}$: learning gain  with the optimal policy of the time dependent flow. The average is carried out on $1000$ episodes. Case ($\Psi = 1, \Phi = 0.3$).}\label{table:time}
	\end{table}
\end{center}
\onecolumngrid
	\begin{center}
		\begin{table}[t]%[htbp]
			\begin{tabular}{c|ccccc|ccccc|ccccc|ccccc|ccccc}
				{$\bf \Psi$}& & &\bf 0.1& & & & &\bf 0.3& & & & &\bf 1& & & & &\bf 3& & & & &\bf 10 & &\\
				{$\bf \Phi$}&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10\\
				\hline
				{$\bf N_s(\times 10^3)$}& 2& 2& 0.75& 2& 4& 2& 4& 1& 1.25& 4& 1.25& 4& 4& 2& 2& 4& 4& 2& 4& 6& 4& 4& 4& 4& 6\\
				{$\bf \alpha(\times 10^{-2})$}& 8& 18& 6& 4& 10& 10& 18& 2& 2& 10& 4& 14& 4& 2& 4& 10& 18& 2& 18& 6& 12& 14& 4& 4&14\\
			\end{tabular}
			\caption{Parameters for each couple $(\Phi,\Psi)$. $N_s$: number of state changes for each episode. $\alpha$: learning rate. 
			}\label{tab:parameters}
		\end{table}
	\end{center}
%\begin{center}
%	\begin{table}[t]%[htbp]
%		\begin{tabular}{%
%				>{\columncolor[gray]{0.8}}p{1.44cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				%p{.72cm}@{}p{.72cm}@{}p{.72cm}@{}p{.72cm}@{}p{.72cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.8}}p{.7cm}@{}%
%				%p{.72cm}@{}p{.72cm}@{}p{.72cm}@{}p{.72cm}@{}p{.72cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}%
%				>{\columncolor[gray]{0.9}}p{.7cm}@{}}
%			%\hline
%			\makebox[1.44cm][c]{$\bf \Psi$}& & &\bf 0.1& & & & &\bf 0.3& & & & &\bf 1& & & & &\bf 3& & & & &\bf 10 & &\\
%			\makebox[1.44cm][c]{$\bf \Phi$}&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10&\bf 0.1&\bf 0.3&\bf 1&\bf 3&\bf 10\\
%			\makebox[1.44cm][c]{$\bf N_s(\times 10^3)$}& 2& 2& 0.75& 2& 4& 2& 4& 1& 1.25& 4& 1.25& 4& 4& 2& 2& 4& 4& 2& 4& 6& 4& 4& 4& 4& 6\\
%			\makebox[1.44cm][c]{$\bf \alpha(\times 10^{-2})$}& 8& 18& 6& 4& 10& 10& 18& 2& 2& 10& 4& 14& 4& 2& 4& 10& 18& 2& 18& 6& 12& 14& 4& 4&14\\
%		\end{tabular}
%		\caption{Parameters for each couple $(\Phi,\Psi)$. $N_s$: number of state changes for each episode. $\alpha$: learning rate. 
%		}\label{tab:parameters}
%	\end{table}
%\end{center}
\end{document}

